Character Values of Stanley Sequences

Stanley and Odlyzko proposed a method for greedily constructing sets with no 3-term arithmetic progressions. It is conjectured that there is a dichotomy between such sequences: those that have a periodic structure as the sequence satisfies certain recurrence relations while others appear to be chaotic. One large class of sequences that have these periodic behaviors are known as independent sequences that have two parameters, a character and a growth factor. It was conjectured by Rolnick that all but a finite set of integers can be achieved as characters of a independent sequences. Previously the only large class of integers known to be characters where those with base 3 representations consisting solely of the digits 0 and 2. This paper dramatically improves this result by demonstrating that all even integers not congruent to 244 mod 486 can be achieved as characters, therefore demonstrating that the set of all characters has a positive lower density.

==> Verification.java <==
import java.util.ArrayList;
import java.util.HashSet;

public class Verification {
	public static void main(String[] args) {
		int[] test1 = { 0, 2, 5, 6 };
		ArrayList<Integer> test01 = createList(test1);
		int[] test2 = { 0, 4, 10, 12 };
		ArrayList<Integer> test02 = createList(test2);
		int[] test3 = { 0, 1, 4, 6, 10, 13, 15, 18 };
		ArrayList<Integer> test03 = createList(test3);
		int[] test4 = { 0, 2, 8, 12, 20, 26, 30, 36 };
		ArrayList<Integer> test04 = createList(test4);
		int[] test5 = { 0, 2, 3, 5, 11, 14, 18, 21, 29, 30, 32, 38, 41, 45, 48, 54 };
		ArrayList<Integer> test05 = createList(test5);
		int[] test6 = { 0, 4, 6, 10, 22, 28, 36, 42, 58, 60, 64, 76, 82, 90, 96, 108 };
		ArrayList<Integer> test06 = createList(test6);
		int[] test7 = { 0, 2, 8, 9, 15, 20, 24, 26, 54, 56, 62, 63, 69, 74, 78, 80, 83, 89, 90, 96, 101, 105, 107, 135,
				137, 143, 144, 150, 155, 159, 161, 162 };
		ArrayList<Integer> test07 = createList(test7);
		int[] test8 = { 0, 4, 16, 18, 30, 40, 48, 52, 108, 112, 124, 126, 138, 148, 156, 160, 166, 178, 180, 192, 202,
				210, 214, 270, 274, 286, 288, 300, 310, 318, 322, 324 };
		ArrayList<Integer> test08 = createList(test8);
		System.out.println(verify(test01));
		System.out.println(verify(test02));
		System.out.println(verify(test03));
		System.out.println(verify(test04));
		System.out.println(verify(test05));
		System.out.println(verify(test06));
		System.out.println(verify(test07));
		System.out.println(verify(test08));

	}
	/*First verifies that the set has no 3-term modular AP's and then 
	 *checks for a three term covering.*/
	public static boolean verify(ArrayList<Integer> input) {
		ArrayList<Integer> curr = new ArrayList<Integer>(input);
		HashSet<Integer> currMap = new HashSet<Integer>();
		int mod = power3(log2(input.size()));
		for (int l = 0; l <= curr.size() - 1; l++) {
			currMap.add(curr.get(l) % mod);
		}
		boolean check = false;
		for (int l = 0; l <= curr.size() - 1; l++) {
			for (int m = 0; m <= curr.size() - 1; m++) {
				check = check || (m != l && currMap.contains((2 * curr.get(l) - curr.get(m)) % mod));
			}
		}
		if (check == true) {
			return false;
		}
		HashSet<Integer> setUp = new HashSet<Integer>();
		for (int n = 0; n < mod; n++) {
			setUp.add(n);
		}
		for (int i = 0; i < curr.size(); i++) {
			setUp.remove(curr.get(i) % mod);
		}

		for (int l = 0; l < curr.size(); l++) {
			for (int m = 0; m < l; m++) {
				setUp.remove((2 * curr.get(l) - curr.get(m)) % mod);
			}
		}
		if (setUp.size() == 0) {
			return true;
		}
		return false;

	}

	public static ArrayList<Integer> createList(int[] input) {
		ArrayList<Integer> output = new ArrayList<Integer>();
		for (int i = 0; i < input.length; i++) {
			output.add(input[i]);
		}
		return output;
	}

	public static int log2(int input) {
		if (input == 1) {
			return 0;
		}
		return log2(input / 2) + 1;
	}

	public static int power3(int input) {
		if (input == 0) {
			return 1;
		}
		return 3 * power3(input - 1);
	}
}

